Model-independent constraints on dark matter annihilation in dwarf spheroidal galaxies

We present a general, model-independent formalism for determining bounds on the production of photons in dwarf spheroidal galaxies via dark matter annihilation, applicable to any set of assumptions about dark matter particle physics or astrophysics. As an illustration, we analyze gamma-ray data from the Fermi Large Area Telescope to constrain a variety of nonstandard dark matter models, several of which have not previously been studied in the context of dwarf galaxy searches.

==> anc/bkg_dist.txt <==
# Counts, Bootes I, Bootes II, Bootes III, Canes Venatici I, Canes Venatici II, Carina, Cetus II, Columba I, Coma Berenices, Draco, Draco II, Eridanus II, Eridanus III, Fornax, Grus I, Grus II, Hercules, Horologium I, Horologium II, Hydra II, Indus II, Kim 2, Leo I, Leo II, Leo IV, Leo T, Leo V, Pegasus III, Phoenix II, Pictor I, Pisces II, Reticulum II, Reticulum III, Sagittarius II, Sculptor, Segue 1, Segue 2, Sextans, Triangulum II, Tucana II, Tucana III, Tucana IV, Tucana V, Ursa Major I, Ursa Major II, Ursa Minor, Willman 1
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
   1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
   2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
   3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
   4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
   5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
   6    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
   7    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
   8    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
   9    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  10    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  11    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  12    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  13    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  14    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  15    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  16    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  17    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  18    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  19    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  20    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  21    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  22    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  23    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  24    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  25    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  26    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  27    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  28    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  29    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  30    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  31    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  32    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  33    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  34    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  35    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  36    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  37    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  38    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  39    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  40    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  41    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  42    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  43    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  44    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  45    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  46    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  47    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  48    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  49    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  50    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0
  51    0    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0
  52    0    0    0    0    0    0    7    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0
  53    0    0    0    0    0    0   12    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    8    0    0    0    0    0    0    0    0    0    0    0    0
  54    0    0    0    0    0    0   14    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   10    0    0    0    0    0    0    0    0    0    0    0    0
  55    0    0    0    0    0    0   31    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   14    0    0    0    0    0    0    0    0    0    0    0    0
  56    0    0    0    0    0    0   58    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    7    0    0    0    0    0    0    0    0    0    0    0    0
  57    0    0    0    0    0    0   58    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   20    0    0    0    0    0    0    0    0    0    0    0    0
  58    0    0    0    0    0    0   79    0    0    0    0    0    0   15    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   41    0    0    0    0    0    0    0    0    0    0    0    0
  59    0    0    0    0    0    0  122    0    0    0    0    1    0    8    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   67    0    0    0    0    0    0    0    0    0    0    0    0
  60    0    0    0    0    0    0  118    0    0    0    0    2    1   10    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   70    0    0    0    0    0    0    0    0    0    0    0    0
  61    0    0    0    0    0    0  178    0    0    0    0    1    3   21    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  106    0    0    0    0    0    0    0    0    0    0    0    0
  62    0    0    0    0    0    0  246    0    0    0    0    3    3   31    0    0    0    1    3    0    0    0    0    0    0    0    0    0    1    1    0    0    0    0  149    0    0    0    0    0    0    0    0    0    0    0    0
  63    0    0    0    0    0    0  272    0    0    0    0    5    2   52    0    0    0    1    8    0    0    0    0    0    0    0    0    0    1    1    0    2    1    0  227    0    0    0    0    0    0    0    0    1    0    0    3
  64    0    0    0    1    0    0  345    0    0    0    0   29    9   79    1    0    0    1   23    0    0    0    0    0    0    0    0    0    1    2    0    8    0    0  269    0    0    0    0    0    0    0    0    3    0    0    8
  65    0    0    0    2    2    0  384    0    0    0    0   23    8   95    0    0    0    2   17    0    0    0    0    0    0    0    0    0    6    7    0   11    2    0  290    0    0    0    0    0    0    0    1    3    0    0    7
  66    0    0    0    1    4    0  464    0    0    0    0   55   10  128    1    0    0    7   41    0    0    0    0    0    0    0    0    0    5    6    0   18    0    0  397    0    0    0    0    0    0    0    0    3    0    0    8
  67    0    0    0   10    1    0  526    0    0    0    0   76   14  174    4    2    0    8   65    0    0    0    0    0    0    0    0    0    7   11    0   15    0    0  537    0    0    0    0    0    1    0    2    5    0    0    3
  68    0    0    1    9    7    0  642    0    0    0    0  122   22  210    7    0    0   20   88    0    0    0    0    0    0    0    0    0    7    7    0   27    2    0  662    0    0    0    0    0    3    1    1   13    0    0    8
  69    0    0    1   16   14    0  796    0    2    0    0  169   36  276   19    7    0   34  137    0    0    0    0    0    0    0    0    0   10   18    0   47    3    0  776    0    0    0    0    7    2    5    2   11    0    0   16
  70    0    0    2   18   16    0  898    0    2    0    0  211   40  359   33   14    0   32  186    0    0    0    0    1    0    0    0    0   13   16    0   59    6    0  873    0    0    0    0    3    2    1    1    9    0    0   24
  71    0    0    7   37   26    0 1093    0    4    0    0  274   41  429   55   15    0   30  184    0    0    0    0    1    0    0    0    0   15   19    0   66    9    0 1001    0    0    0    0    2    5    6    5   28    0    0   33
  72    0    0   13   58   47    0 1244    0    3    0    0  321   34  578   38   13    0   41  260    0    0    0    0    8    0    0    0    0   16   32    0   70   12    0 1130    0    0    0    0    3    6   10    6   21    0    0   28
  73    0    0   30   65   68    0 1399    1   11    0    0  376   62  613   52   13    0   58  321    0    0    0    0   12    0    0    0    0   31   31    0  110   15    0 1359    0    0    0    0    4   10   10   13   21    0    0   31
  74    0    0   40  114  125    0 1526    0   18    0    0  490   67  667   95   18    0   72  351    0    0    0    0   16    0    0    0    0   36   24    0  130   25    0 1374    0    0    0    0   13   10   17   12   28    0    0   38
  75    0    0   44  145  130    0 1562    3   22    0    0  540  115  792  107   17    0  100  412    0    0    0    0   22    0    0    0    0   60   40    0  158   33    0 1558    0    0    0    0   16   18   25   19   37    0    0   53
  76    0    0   68  194  184    0 1775    4   36    0    0  710  130  884  126   29    0  112  459    0    0    0    0   34    0    0    0    0   85   33    0  173   31    0 1696    0    0    0    0   11   27   33   18   49    0    0   58
  77    0    0  116  243  214    0 1837    3   43    0    0  748  146 1044  164   45    0  131  508    0    0    0    1   42    1    0    0    0   97   72    0  236   51    0 1807    0    0    0    0   14   45   35   25   85    0    0   79
  78    0    0  150  321  285    0 1969    6   42    0    0  859  194 1271  190   63    0  173  597    0    0    0    2   56    1    1    2    0  128   85    0  270   60    0 1951    0    0    0    0   24   64   49   35   92    0    0  111
  79    0    0  169  401  343    0 1978   10   78    0    0  924  199 1344  218   69    0  198  653    0    0    0    1   82    0    2    2    0  158  111    0  333   71    0 2035    2    0    0    0   38   68   66   56  118    0    0  157
  80    0    0  218  459  423    0 2065   19   81    0    0 1039  293 1574  228   77    0  214  727    0    0    0    5  116    1    0    1    0  213  164    0  383   84    0 2126    0    0    1    0   51   94  102   60  152    0    0  165
  81    0    0  246  565  457    0 2154   29  114    0    0 1210  309 1712  290  123    0  240  807    0    0    0    4  143    2    3    2    0  223  163    0  428  101    0 2190    3    0    0    0   65  129  110   97  171    0    0  234
  82    0    0  273  671  640    0 2111   40  166    0    0 1276  342 1914  347  139    0  279  986    0    0    0    4  140    2    3    4    0  293  239    1  471  125    0 2271    5    0    3    0  100  164  144  111  283    0    0  285
  83    0    0  310  734  630    0 2172   69  172    0    0 1362  399 2050  396  188    0  313 1051    0    0    0   10  167    8    4    5    0  368  263    1  531  134    0 2313    3    0    3    0  119  211  208  154  309    0    0  324
  84    0    0  360  863  810    0 2137   80  220    0    0 1604  442 2232  442  211    0  367 1135    0    0    0   13  227   11   12    7    0  490  372    2  551  142    0 2300   13    0    6    0  181  309  263  200  338    0    0  395
  85    0    0  447  914  863    0 2114   94  281    0    1 1750  493 2364  533  246    0  384 1228    0    0    0   12  272   17    7   17    0  474  443    1  645  169    0 2430   15    0    6    0  211  353  353  233  398    0    0  489
  86    0    1  506 1094 1020    0 2146  113  326    0    0 1820  517 2393  594  318    0  477 1410    0    0    0   25  327   30    7   21    0  579  520    2  700  206    0 2474   19    0    9    0  230  471  376  290  481    0    0  556
  87    0    0  585 1235 1061    0 2073  153  343    0    0 1897  623 2548  666  396    0  505 1411    0    0    0   28  417   26   16   17    0  663  627    6  740  201    0 2407   45    0   16    0  287  562  473  355  617    0    4  685
  88    0    1  620 1378 1206    0 2104  153  438    0    2 2013  705 2527  764  436    0  599 1488    0    0    0   49  508   34   20   36    0  780  695    5  836  248    0 2265   61    0   28    0  384  654  574  409  683    0    1  774
  89    0    2  748 1449 1373    0 2008  195  471    0    1 2099  714 2630  872  499    0  648 1522    0    0    0   60  524   59   33   37    0  810  846    7  905  301    0 2245   56    0   34    0  441  738  655  492  738    0    2  780
  90    7    4  787 1583 1445    0 1858  244  523    0    4 2111  839 2719  879  565    0  670 1668    0    0    0   70  627   73   31   62    0  909  925    7  987  335    0 2203   75    0   42    0  513  770  719  558  759    0    1  954
  91    5    4  919 1737 1524    0 1759  240  616    0    2 2151  908 2810 1002  594    0  830 1713    0    0    0   93  669   74   48   82    0 1047  939   21 1117  401    0 2095  109    0   61    0  540  917  826  653  881    3    1 1027
  92    7    3 1015 1846 1645    0 1591  298  706    0    2 2138  930 2713  978  657    0  872 1756    0    0    0   96  726  101   66   87    0 1104 1138   19 1092  441    0 2040  119    0   59    0  567  986  957  712  954    1    3 1074
  93   13    6 1032 1971 1674    0 1524  300  793    0    1 2212 1094 2622 1160  693    0  906 1848    0    0    0  103  929  122   70  117    0 1196 1172   19 1200  499    0 1971  156    0   90    0  662 1094 1023  827 1032    1    2 1180
  94   15    6 1186 1995 1808    0 1451  373  873    0    4 2147 1087 2491 1169  683    0 1017 1825    0    0    0  129  948  158   80  144    0 1249 1166   28 1337  526    0 1963  155    0  102    0  734 1186 1123  865 1088    6    2 1242
  95   20   11 1156 2028 1924    0 1374  381  916    0    9 2048 1136 2386 1120  738    0 1106 1794    0    0    0  172 1092  195   87  187    2 1348 1322   40 1423  578    0 1796  208    0  143    0  776 1231 1214 1026 1147    2    4 1374
  96   26   10 1239 2042 1884    0 1171  431 1049    0    5 2048 1212 2286 1276  773    0 1164 1833    0    0    0  197 1165  244  117  225    4 1458 1356   55 1417  666    0 1658  255    0  163    0  841 1345 1346 1170 1253    4    7 1401
  97   52   24 1319 2022 1894    0 1051  524 1013    0    8 2038 1272 2066 1305  760    0 1283 1879    0    0    0  242 1247  247  141  272    3 1531 1388   46 1442  685    0 1562  281    0  207    0  908 1469 1384 1157 1294   11   14 1442
  98   60   17 1316 2004 1986    0 1022  643 1085    0   10 1847 1306 1970 1260  709    0 1299 1778    0    0    0  258 1331  270  156  330    4 1565 1503   67 1588  723    0 1405  323    0  237    0 1010 1564 1499 1204 1347    8   15 1500
  99   62   32 1354 2126 1957    0  911  666 1133    0   12 1907 1391 1924 1386  787    0 1386 1909    0    0    0  288 1357  350  156  380   12 1631 1478   73 1612  776    0 1280  378    0  272    0 1048 1596 1541 1278 1426   13   24 1547
 100   93   34 1369 2060 1919    0  821  799 1182    0   19 1835 1473 1618 1365  758    0 1453 1863    0    0    0  302 1480  380  203  381   15 1615 1520   80 1652  836    0 1158  387    0  298    0 1039 1684 1635 1381 1508   16   31 1560
 101  110   39 1434 1955 1847    0  817  819 1216    0   22 1733 1432 1625 1360  759    0 1524 1846    0    0    0  375 1548  415  224  379   14 1672 1641   91 1587  893    0 1054  430    0  326    0 1036 1737 1614 1340 1532   26   50 1638
 102  147   42 1363 1946 1973    0  723  881 1267    0   33 1597 1587 1453 1369  809    0 1580 1782    0    0    0  437 1540  431  247  493   18 1709 1623   86 1660  923    0  941  448    0  347    0 1091 1724 1753 1411 1530   39   57 1749
 103  165   59 1484 1845 1840    0  616 1044 1291    0   41 1559 1583 1333 1414  722    0 1613 1774    0    0    0  466 1608  448  309  533   16 1605 1680  103 1737  996    0  808  561    0  441    0 1184 1674 1710 1390 1570   41   75 1791
 104  175   69 1401 1848 1851    0  609 1108 1330    2   44 1574 1605 1227 1376  766    0 1644 1789    0    0    0  531 1693  582  370  530   20 1611 1622  124 1673 1053    0  760  605    0  432    1 1228 1744 1735 1415 1553   53   89 1757
 105  215  100 1396 1835 1762    0  525 1128 1369    1   59 1442 1608 1045 1370  759    0 1761 1763    0    0    0  608 1728  601  390  602   31 1484 1593  147 1659 1069    0  691  665    1  515    2 1171 1671 1659 1391 1568   55  149 1787
 106  243  128 1437 1681 1650    0  486 1194 1476    3   54 1320 1590  886 1346  753    0 1800 1726    0    0    1  660 1788  609  481  664   31 1469 1510  160 1730 1076    0  649  745    0  534    2 1273 1671 1605 1464 1540   71  141 1782
 107  289  152 1399 1699 1665    0  445 1182 1606    5   95 1284 1543  778 1211  764    0 1728 1655    0    0    1  727 1879  754  548  773   48 1518 1527  195 1653 1096    0  544  812    0  593    2 1300 1612 1660 1451 1562   79  163 1728
 108  315  174 1310 1578 1569    0  440 1302 1584   11   90 1156 1528  673 1289  741    0 1751 1591    0    0    4  770 1879  743  557  791   59 1367 1451  182 1671 1067    0  466  832    0  621   10 1332 1571 1585 1430 1474   95  209 1700
 109  351  239 1306 1501 1489    0  410 1394 1574   22  126 1059 1544  587 1277  690    0 1701 1614    0    0    2  906 1860  798  709  845   71 1399 1482  222 1632 1137    0  413  979    1  701    8 1351 1580 1526 1407 1473  107  281 1610
 110  374  241 1346 1403 1477    0  356 1372 1635   20  149  980 1571  509 1221  700    0 1739 1532    0    0    8  931 1929  832  804  902  104 1306 1390  272 1647 1115    0  374 1045    2  766   12 1293 1533 1484 1296 1462  111  346 1644
 111  409  292 1293 1327 1339    0  320 1484 1706   24  183  901 1485  427 1192  647    0 1705 1535    0    0   13 1011 1881  903  896  910   82 1262 1380  259 1583 1147    0  311 1111    2  792    9 1386 1412 1445 1354 1485  137  359 1598
 112  514  372 1269 1254 1309    0  258 1519 1685   32  181  914 1425  358 1140  624    0 1705 1408    0    0    9 1147 1820  940  981  871  109 1219 1340  315 1636 1172    0  251 1225    1  864    9 1259 1418 1404 1350 1373  139  424 1544
 113  538  436 1207 1120 1242    1  283 1595 1763   35  213  904 1356  316 1069  588    0 1564 1325    0    0   21 1249 1770  916 1097  913  109 1194 1277  355 1564 1241    0  202 1259    2  951   13 1313 1341 1428 1335 1358  162  457 1547
 114  610  494 1228 1030 1158    2  273 1561 1615   57  236  771 1303  267 1025  612    0 1604 1238    0    0   13 1265 1839  898 1134  876  131 1101 1311  362 1341 1191    0  173 1395    2 1027   16 1322 1278 1264 1278 1276  168  511 1405
 115  672  568 1177  929 1102    2  245 1655 1609   50  308  714 1313  221  981  545    0 1493 1221    0    0   10 1328 1752  930 1277  972  168 1028 1201  414 1267 1140    0  178 1462    4 1024   15 1254 1221 1325 1285 1215  218  583 1325
 116  695  593 1178  871  994    0  193 1659 1561   52  328  640 1187  192  865  557    0 1378 1102    0    0   22 1461 1627 1018 1343  973  177  955 1160  453 1253 1106    0  152 1547    9 1108   21 1244 1130 1214 1318 1200  235  615 1271
 117  806  706 1135  783  954    1  198 1698 1631   80  373  574 1115  160  847  544    0 1272  972    0    0   17 1553 1585 1040 1484 1041  175  929 1137  502 1109 1083    0  116 1564    4 1263   24 1280 1091 1162 1286 1059  230  707 1198
 118  884  835 1029  706  817    3  185 1626 1389   82  410  473  991  135  782  510    0 1250  890    0    0   25 1640 1442 1084 1537  987  203  800 1120  523 1028 1060    0  125 1620    5 1341   34 1237 1049 1174 1286 1005  223  772 1183
 119  983  853 1037  663  737    3  139 1628 1287   80  448  457  962  161  720  527    0 1270  891    1    0   18 1598 1303 1112 1662 1076  218  791 1046  593  977 1008    0   89 1697   10 1324   40 1203  997 1053 1269  988  257  843 1059
 120 1020  979  994  558  638   10  156 1619 1253   92  526  391  890  104  651  480    0 1103  758    0    0   28 1636 1288 1128 1717 1061  235  740  967  594  899  995    0   98 1670   14 1411   47 1251  980 1108 1336  944  286  852 1014
 121 1085 1048  937  496  664   15  152 1609 1214  119  525  385  829  111  652  498    0  965  746    1    0   20 1750 1202 1154 1788 1119  275  701  885  655  788 1007    0   65 1766   16 1392   55 1229  916 1052 1232  875  260  887  982
 122 1200 1172  918  468  580   18  126 1555 1204  127  638  352  748  107  577  482    0  955  631    1    0   30 1790 1088 1210 1929 1202  313  637  910  714  771  931    0   54 1742   24 1447   62 1198  834  918 1165  777  273  981  861
 123 1308 1232  815  427  535   26  109 1593 1133  171  683  322  702   84  584  446    0  904  621    2    0   35 1905  944 1270 1918 1172  305  549  860  786  722  894    0   68 1869   32 1491   70 1321  838  907 1195  734  299 1013  817
 124 1442 1340  785  372  527   27  111 1503 1051  173  804  295  667   90  537  448    0  844  600    1    0   25 1910  868 1212 1926 1179  398  524  867  762  662  880    0   49 1871   28 1470   72 1291  764  878 1177  724  278 1166  669
 125 1392 1406  806  368  446   36  130 1393 1059  207  886  274  620   85  511  438    0  774  491    5    0   38 1870  861 1249 2038 1238  368  472  808  808  632  836    0   50 1995   29 1504   67 1229  729  844 1131  639  295 1208  661
 126 1492 1436  747  330  424   56  110 1437  969  235  906  249  608   66  420  419    0  728  493    5    0   46 2006  754 1275 2055 1285  386  442  710  826  571  833    0   53 1983   41 1543   99 1257  635  756 1123  591  299 1274  617
 127 1447 1446  722  277  381   63  118 1375  973  247  991  195  477   63  437  412    0  716  447    5    0   63 1883  688 1363 2082 1284  479  403  700  868  495  830    0   41 1919   54 1690   93 1202  612  734 1119  553  303 1230  587
 128 1575 1625  675  273  348   77  107 1389  816  269  988  193  412   70  437  434    0  600  355    8    0   47 2064  629 1299 2045 1213  537  368  625  940  479  801    0   29 1906   43 1553  124 1243  613  661 1015  491  344 1228  479
 129 1597 1683  674  271  337  109   99 1323  847  262 1032  149  387   64  374  385    0  534  364    7    0   62 1923  536 1308 2051 1278  536  357  575  954  441  741    0   32 1912   70 1633  112 1158  530  641 1002  486  389 1253  431
 130 1673 1738  667  225  339   98  114 1272  787  359 1051  167  357   60  358  354    0  499  337    5    0   66 1992  502 1354 2023 1297  639  308  569 1005  451  774    0   25 1837   75 1551  152 1101  526  614  964  460  346 1257  396
 131 1757 1818  637  247  318   97   77 1221  748  361 1126  162  318   43  319  384    0  473  327   13    0   66 1808  470 1342 1955 1359  654  318  537  964  427  720    0   24 1834   85 1564  156 1032  450  516 1023  430  365 1331  342
 132 1700 1831  629  203  264  123   81 1101  641  352 1143  135  303   43  322  376    0  444  277   10    0   72 1762  443 1403 1941 1313  668  249  475 1006  342  728    0   29 1756  107 1577  158 1059  432  523  939  401  347 1343  338
 133 1794 1869  592  190  241  121   70 1067  566  417 1194  149  248   46  285  355    0  425  256   17    0   89 1692  330 1372 2015 1294  736  266  447 1015  328  708    0   24 1743  116 1516  169  953  426  496  851  397  329 1379  305
 134 1769 1881  561  181  211  160   61 1051  502  376 1200  115  230   28  250  342    0  413  258   19    0   87 1664  363 1338 1925 1352  824  269  465 1081  344  593    0   22 1764  136 1405  186  952  388  435  904  351  358 1415  268
 135 1805 1842  544  161  213  155   51  993  487  428 1215   90  217   36  230  329    0  368  222   13    0  108 1698  301 1313 1840 1267  847  251  386 1147  333  631    0   22 1671  146 1486  185  907  343  413  845  325  340 1443  274
 136 1838 1876  536  130  176  152   50  978  434  453 1163   78  201   27  253  320    0  345  197   34    0  115 1698  289 1306 1750 1207  923  222  358 1153  319  620    0   13 1578  155 1329  191  964  340  403  761  280  355 1408  237
 137 1733 1765  525  117  148  194   39  961  440  446 1156   89  170   32  211  345    0  326  190   34    0  140 1569  264 1300 1655 1180  976  197  354 1187  327  649    0    6 1469  142 1355  210  925  288  367  749  244  284 1392  155
 138 1715 1703  494   82  121  189   47  886  399  459 1209   81  159   19  215  324    0  284  194   24    0  122 1393  229 1186 1695 1189 1039  150  391 1174  280  664    0   18 1462  191 1308  219  868  283  385  768  254  291 1449  167
 139 1682 1770  469   90  129  184   28  864  342  423 1121   68  151   15  189  338    1  251  139   46    0  145 1477  226 1199 1518 1154 1084  177  356 1301  272  599    0    6 1429  188 1302  234  804  263  310  689  209  281 1361  136
 140 1640 1710  494   65  113  199   29  810  351  479 1160   63  122    9  165  360    0  219  129   58    0  150 1326  166 1155 1435 1107 1069  151  311 1278  232  620    0    6 1271  189 1242  258  771  229  301  652  211  300 1330  134
 141 1623 1663  545   59   97  238   20  820  303  479 1022   51  115   17  166  336    0  177  112   83    0  193 1296  161 1077 1301 1045 1090  129  297 1329  230  569    0   11 1238  212 1192  271  751  233  283  621  205  306 1282  117
 142 1666 1650  538   60  100  277    7  759  273  464 1061   36   92    7  163  330    2  203   81   86    0  200 1246  144 1052 1260 1078 1105  136  283 1339  206  536    0    8 1122  254 1144  289  738  213  334  607  163  269 1267  122
 143 1634 1557  566   65   89  302   25  694  263  476 1008   26   88    6  182  355    1  155   94   90    1  222 1092  146  987 1201  987 1193  118  270 1306  204  528    0    4 1026  251 1049  311  692  221  255  626  164  247 1211  121
 144 1613 1610  506   48   92  325   17  668  231  518  947   33   84    5  152  362    0  108   64   91    0  234  983  101  958 1179  890 1282  133  300 1330  166  500    0   10 1037  279 1008  335  600  176  250  565  144  258 1215  108
 145 1494 1412  542   52   79  355   15  621  214  548  937   28   75    3  148  346    2   98   62  111    1  223  968  100  919 1059  847 1253  100  290 1290  151  497    0    7  875  288  918  356  634  169  202  514  161  262 1124  110
 146 1388 1433  524   42   54  389   10  566  173  531  932   19   64    2  155  355    0   98   49  112    2  220  845  101  874  975  824 1340  107  288 1229  131  451    0    3  818  320  861  391  563  136  210  504  136  238 1051   98
 147 1361 1317  526   44   59  425   15  469  182  526  816   20   61    4  155  416    2  103   43  145    5  233  797   78  802  920  781 1311   96  220 1262  125  456    0    6  766  353  833  401  520  127  179  436  119  253 1005   91
 148 1267 1225  493   35   39  421   10  405  160  541  806   14   58    2  146  354    1   86   32  167    3  267  703   86  776  802  760 1332   83  224 1235  113  437    0    6  740  341  761  460  521  136  177  367  110  261  978   72
 149 1246 1210  503   33   45  440   11  432  162  565  731   19   53    2  134  403    2   61   38  176    2  227  703   89  703  761  714 1381   63  214 1303  112  448    0    6  667  368  718  501  414  114  141  371  114  243  918   71
 150 1154 1085  477   26   28  512    8  394  148  607  702    9   39    3  113  398    5   75   22  176    3  279  600   63  741  684  731 1398   62  201 1173  117  441    0    3  622  408  673  559  455   98  139  378  101  272  913   72
 151 1097 1071  429   19   25  527   11  349  160  628  769    7   41    2  120  395    2   78   18  170    1  269  572   64  705  634  677 1364   58  166 1243  105  376    2   12  553  441  574  533  407  111  133  288  112  258  886   50
 152 1022 1041  451   22   20  628   12  313  126  625  709    5   36    2  112  406    8   61   14  206    4  222  528   63  608  574  612 1444   48  180 1134   75  402    0   10  520  448  622  531  378   97  140  288   97  292  902   47
 153  943  952  373   30   26  603   13  289  134  645  651    3   36    3  102  351    9   38   18  227    5  262  471   58  629  583  582 1366   43  128 1246   69  357    0    6  449  441  541  623  319   78  111  260   75  254  800   41
 154  890  879  424   22   21  607   16  276  107  661  680    1   30    0   95  406    6   47    8  254    7  264  408   54  601  555  556 1387   33  145 1158   69  363    3    6  453  466  518  613  350   76  114  276   61  280  800   27
 155  826  807  373   21   23  686   22  249  114  683  620    0   32    3   79  412   14   47   15  239    6  299  390   38  523  482  508 1476   38  143 1120   65  377    2    9  411  426  429  689  309   72   87  216   59  274  835   32
 156  788  756  354   21   16  653   10  219   96  669  645    1   29    2   73  374   14   46   15  274    9  289  332   44  487  404  504 1388   48  130 1102   61  368    3    3  379  516  423  685  276   74  111  205   52  304  821   27
 157  702  703  341   21   13  638    7  218   84  669  615    0   32    1   76  327   24   45   11  295    9  314  306   41  491  361  454 1407   27  130 1051   65  313    5    4  302  468  401  709  280   62   89  171   51  347  763   40
 158  601  609  328   19   13  657   10  223   73  710  597    1   32    2   86  345   13   39   16  299   14  304  268   45  439  327  404 1413   27  105 1010   52  280    6    9  279  468  383  729  240   62   67  191   48  311  750   23
 159  585  592  313   19    9  705    5  203   70  778  616    1   28    0   78  375   14   44   19  297   17  343  223   30  372  343  380 1339   27  103  992   46  277    7    6  282  417  330  735  241   52   64  171   45  320  748   28
 160  519  506  250   15   13  663    3  175   78  665  580    1   17    2   53  379   24   35   11  328   22  365  223   36  394  271  399 1292   22   99  978   44  265   10    7  244  409  331  714  197   46   70  153   48  339  692   26
 161  452  457  217   15    4  712    3  170   75  719  644    0   24    0   65  362   25   34   13  334   23  353  188   25  346  241  304 1276   38   88  974   44  272    6    2  222  422  309  839  204   64   77  133   53  321  652   30
 162  436  387  208   17    7  673    3  165   64  725  560    0   24    0   46  397   30   39    5  327   41  343  187   27  344  244  296 1214   39   79  946   33  247    9    8  166  424  264  737  161   42   48  124   57  372  670   21
 163  359  361  201   19    8  680    1  135   78  708  642    0   20    0   51  441   37   31    8  321   39  406  158   39  288  185  241 1113   39   77  894   39  232   13    9  139  376  251  749  169   42   59  129   33  353  694   22
 164  335  310  200   16    5  702    1  159   68  749  636    0   14    0   39  392   38   32   10  353   46  391  118   37  249  158  200 1089   21   70  836   45  250   20    7  156  426  201  738  163   29   48  116   29  393  649   21
 165  299  293  149   11    2  659    0  123   62  781  629    0   15    0   37  424   34   29   10  347   58  404  108   21  236  170  212 1107   35   73  796   49  223   19    7  135  388  184  691  138   36   45   95   30  348  644   17
 166  280  250  167   23    3  692    0   99   62  758  586    0   12    0   47  415   48   21    3  362   51  405   92   36  231  150  178 1003   18   62  834   31  199   18    3  110  401  148  717  113   38   37   85   26  392  621    9
 167  229  224  129   18    7  705    1   88   55  764  608    0    9    0   37  360   55   23    0  378   75  448  103   32  196  128  139 1050   27   58  747   35  183   21    8   90  393  156  712  117   35   35   75   17  414  585   13
 168  216  210  142   16    2  699    0  113   61  756  591    1    9    0   47  423   68   16    2  394   81  435   88   35  146  124  153 1004   26   54  748   31  179   27    2   93  398  142  700  117   27   34   69   21  448  592   12
 169  197  165  136    9    0  719    0   83   53  810  607    0    6    0   39  436   81   14    2  408   86  466   65   25  141  121  101  938   21   47  658   34  169   29    4   91  375  119  728  103   22   27   62   16  432  563   16
 170  194  171  106    6    0  699    0   85   45  735  590    0    2    0   32  453   74   22    4  466  113  492   55   30  137   93   87  840    5   42  718   24  159   28    1   88  367  113  677   94   15   27   61   22  475  581    9
 171  156  144  118    8    1  687    0   65   47  762  560    0    4    0   32  444  104    9    0  492  111  463   44   30  128   84   98  863   13   35  591   23  160   35    0   69  413  112  710   87   13   14   59   26  508  536   14
 172  123  138   98    5    1  722    0   84   27  773  558    0    4    0   27  456   87   10    0  496  149  510   43   38  110   65   62  787    8   39  582   24  165   29    0   73  366  100  753   80   12   14   48   16  495  608   11
 173  105  121   72    7    0  662    0   71   35  719  555    0    1    0   33  432   97   12    0  505  167  503   30   23   95   68   64  823   16   33  568   21  167   45    0   71  359   79  743   69    6   10   45   15  521  474   14
 174  103  119   64    6    2  638    0   66   28  736  531    0    0    0   36  437  131   14    0  526  222  528   19   17   88   57   56  726    4   39  521   23  156   46    0   43  378   72  756   59   10   13   33   18  505  492   11
 175   96   77   58    9    0  635    0   72   36  727  560    0    0    0   39  392  138   12    0  525  214  529   22   15   99   61   53  742    4   23  533   26  148   41    0   45  367   78  781   63    6   14   27   16  546  489   10
 176   90   97   64    9    0  656    0   65   30  718  524    0    3    0   26  442  160    4    0  519  269  558   18   16   84   52   54  756   13   23  500   17  135   36    0   46  379   56  682   51    2   16   26   18  537  432    7
 177   79  104   57    3    1  636    0   66   18  700  518    0    0    0   33  478  177    5    0  549  305  564   16   19   75   53   42  738    5   25  445   18  133   37    0   32  401   46  798   52    6    9   29   27  559  386    9
 178   80   80   61    5    1  605    0   51   15  689  462    0    0    0   19  446  188    5    0  579  333  649    8   15   71   33   37  720    4   29  440   17  113   52    0   29  390   48  816   49    0   12   18   13  587  375    5
 179   79   77   45    6    0  618    0   57   27  706  439    0    0    0   35  437  220    4    0  652  380  617   10    9   76   33   43  681    5   25  466   12  130   58    0   31  380   43  762   37    3    6   18   12  601  353    5
 180   69   49   41    7    0  644    0   56   19  654  430    0    0    0   28  443  252    6    0  652  409  616    9   19   80   27   37  665    1   34  393   12  115   61    0   32  420   35  823   26    3    5   17   10  565  347    7
 181   55   83   33    5    0  624    0   47   29  676  399    0    0    0   34  459  235    3    0  624  432  663    5    8   46   30   18  578    0   17  434   14  115   58    0   28  380   25  865   24    3    5   17    8  552  340    5
 182   53   47   28    5    0  610    0   51   19  654  429    0    0    0   25  462  267    2    0  632  451  661    4   11   46   33   29  610    1   28  365   12   94   83    0   20  412   36  817   17    2    5   13   14  529  327    4
 183   55   43   32    7    0  593    0   50   14  659  412    0    0    0   38  446  282    2    0  588  512  695    3    7   53   21   27  561    3   27  382   11   96   76    0   23  381   39  814   25    1    6    7    9  549  298    2
 184   51   44   21    3    0  545    0   41   18  656  387    0    0    0   35  461  341    2    0  604  477  714    2   12   50   13   24  520    4   41  351    6   79   97    0   14  465   19  821   30    2    3   13    8  558  315    3
 185   35   38   28    0    0  539    0   36   25  590  341    0    0    0   27  416  367    1    0  639  602  771    2   15   43   14   24  467    3   19  338   12   62   85    0   12  439   14  800   14    1    6   12    5  550  256    2
 186   60   45   20    0    0  548    0   37   14  574  361    0    0    0   29  440  357    3    0  684  634  815    1   11   28    7   19  446    2   38  335    5   62   91    0    8  455   22  826   13    6    5   10   10  538  271    3
 187   58   40   32    0    0  521    0   33   13  583  295    0    0    0   33  435  431    3    0  619  646  783    0   12   26    2   22  443    2   32  317   11   71  106    0    5  457   11  805   12    3    1   10    8  588  215    2
 188   41   35   25    0    0  533    0   35   16  535  312    0    0    0   21  423  408    2    0  700  681  751    3   10   34    1   14  395    1   24  273   12   45  101    0    7  505   13  818    6    2    6    9   14  562  218    2
 189   36   35   29    0    0  501    0   23   10  547  257    0    0    0   21  401  454    2    0  678  749  839    2    9   27    0   18  355    2   20  268    6   49  110    0    3  499   14  746   10    2    4   22   11  530  201    2
 190   42   32   19    0    0  506    0   22   17  491  237    0    0    0   23  392  463    1    0  711  781  877    3    9   27    2   18  356    0   22  277    7   40  114    0    7  518   14  772    7    2    1   11   12  527  187    3
 191   39   22   22    0    0  497    0   25   22  492  226    0    0    0   20  458  516    2    0  662  750  875    1   13   23    0   15  319    0   30  244    1   36  105    0    8  521   19  776    4    5    2    5    5  530  182    1
 192   30   42   27    0    0  453    0   13   15  492  230    0    0    0   18  368  548    1    0  696  786  857    0    9   22    0   11  310    3   18  244    4   36  117    0    6  555    9  812    5    1    2    5    8  523  176    0
 193   23   28   26    0    0  496    0   20   20  460  221    0    0    0   29  380  590    1    0  677  804  850    1    9   15    0   13  277    0   18  233    2   44  107    0    6  544   19  745    0    2    3    6    5  533  173    2
 194   27   29   21    0    0  465    0   23   11  427  202    0    0    0   10  405  609    1    0  720  809  892    1    7   15    0   13  268    3   23  220    2   25  101    0    5  553    7  794    2    1    2    5    4  530  133    1
 195   29   29   24    0    0  474    0   24   14  454  168    0    0    0   15  354  676    2    0  754  887  936    5   11   20    0   11  242    0    5  193    4   28  127    0    3  514    6  749    1    3    0    4    7  493  145    0
 196   31   26   24    0    0  439    0   18   15  402  190    0    0    0   16  367  661    0    0  725  849  965    1    5   19    0    5  225    2   13  214    1   21  131    0    2  567    9  725    2    5    4    7    4  517  138    0
 197   31   29   22    0    0  475    0   22   11  372  155    0    0    0    8  368  672    0    0  698  929  911    1   10   18    0    9  185    1   14  181    4   24  133    0    1  544    3  722    0    0    2    2    4  514  127    0
 198   28   30   19    0    0  433    0   24   16  416  171    0    0    0   12  314  688    0    0  671  915  938    0    3   16    0    6  157    0    8  142    2   19  126    0    0  567    3  761    0    0    1    5    3  490  139    3
 199   19   21   19    0    0  429    0   16   11  366  155    0    0    0   10  320  725    0    0  791  878  901    2    4   11    0    8  147    2   12  142    0   18  123    0    1  570    2  712    0    0    0    1    4  458  114    0
 200   25   30   18    0    0  440    0   21   12  371  148    0    0    0   11  295  689    0    0  740  975  955    3    5   22    0    5  126    0   19  147    4   11  134    0    0  597    3  670    0    0    0    2    4  472  135    0
 201   18   21   13    0    0  408    0   11   14  345  149    0    0    0   10  296  729    0    0  757 1004  917    0    4   19    0    7  122    0   10  115    3   14  142    0    0  563    7  690    0    0    0    0    3  468  124    0
 202   22   23   12    0    0  430    0   19   10  325  148    0    0    0    8  297  729    0    0  749  940  880    0   10   10    0    7  119    0    9  123    3   16  140    0    0  646    3  675    0    0    0    0    2  431  107    0
 203   24   21   11    0    0  382    0   22    6  318  144    0    0    0    1  277  775    0    0  821  932  945    0    7   11    0    5  100    0   10  122    2   13  140    0    0  591    1  653    0    0    0    0    0  426   88    0
 204   18   19   10    0    0  434    0   25    6  335  125    0    0    0    5  287  794    0    0  816  984  922    0    7    9    0    3  101    0   14   91    3    8  134    0    0  632    1  586    0    0    0    0    1  437  107    0
 205   12   25   12    0    0  353    0   23   14  289   99    0    0    0    8  228  775    0    0  815  976  862    0    6   13    0    4   95    0    9  101    3    6  158    0    0  589    4  585    0    0    0    0    1  417   86    0
 206   19   18    9    0    0  376    0   16    7  287  120    0    0    0    0  244  761    0    0  773  925  823    0    7    4    0    2   70    0   13   79    3    7  111    0    0  540    5  568    0    0    0    0    0  368   81    0
 207   16   16    6    0    0  363    0   18    7  261  102    0    0    0    4  262  804    0    0  831  987  820    0    0    8    0    1   91    0    9   70    6   15  136    0    0  598    5  525    0    0    0    0    2  376   90    0
 208    8    9    7    0    0  391    0   12    8  243   95    0    0    0    2  225  809    0    0  820 1026  816    0    7   10    0    2   80    0    6   87    3   10  118    0    0  562    4  480    0    0    0    0    1  364   64    0
 209   10   15    1    0    0  361    0   11    7  222   88    0    0    0    3  259  776    0    0  828  978  842    0    8    9    0    0   69    0    8   75    5   10  124    0    0  575    2  481    0    0    0    0    1  347   75    0
 210   13   13    6    0    0  374    0    6    5  260   84    0    0    0    2  205  766    0    0  873 1008  786    0    8    5    0    3   73    0    8   86    5    8  116    0    0  540    1  494    0    0    0    0    0  334   66    0
 211   12    7    6    0    0  369    0   16    5  236  101    0    0    0    1  224  755    0    0  891  952  739    0   12    8    0    1   57    0    8   83    6   11  127    0    0  509    5  435    0    0    0    0    0  335   51    0
 212   13   10    4    0    0  369    0   13    2  233   88    0    0    0    0  219  814    0    0  877  918  729    0    9    9    0    5   63    0    7   71    4   10  115    0    0  560    2  487    0    0    0    0    1  286   54    0
 213   12    7    7    0    0  364    0   11    5  219   95    0    0    0    0  213  801    0    0  865  969  716    0    4    9    0    3   74    0    5   52    5   16   93    0    0  492    6  451    0    0    0    0    2  309   44    0
 214    9    9    5    0    0  316    0   11    6  227   87    0    0    0    1  207  736    0    0  911  954  692    0    4   14    0    0   63    0    4   72    9    9  110    0    0  477    3  363    0    0    0    0    1  298   46    0
 215    9   13    5    0    0  363    0    5    0  206   57    0    0    0    0  211  735    0    0  872  896  678    0    8   10    0    7   56    0    6   62   11    7  104    0    0  481    5  395    0    0    0    0    0  303   44    0
 216    7   15    5    0    0  318    0    6    1  173   86    0    0    0    0  168  752    0    0  967  939  682    0    9    7    0    0   35    0    4   57    7    7  106    0    0  488    4  347    0    0    0    0    1  298   54    0
 217   11   10    4    0    0  332    0    8    5  197   66    0    0    0    0  183  772    0    0  929  874  616    0    5   16    0    0   49    0    7   56    5    7  111    0    0  442    1  352    0    0    0    0    1  315   50    0
 218    6    0    2    0    0  302    0    9   11  167   52    0    0    0    0  206  774    0    0  898  852  596    0    5    8    0    0   54    0    3   47    8    6   97    0    0  448    3  312    0    0    0    0    1  268   37    0
 219    9   10    3    0    0  322    0    8    5  177   63    0    0    0    0  182  764    0    0  853  891  604    0    6    5    0    0   59    0    4   54    5   11  106    0    0  419    5  295    0    0    0    0    0  317   53    0
 220    7    7    3    0    0  351    0   10    3  173   50    0    0    0    0  167  779    0    0  845  833  556    0    3    3    0    0   41    0    6   45    6   10  103    0    0  406    7  291    0    0    0    0    0  260   48    0
 221    5   14    1    0    0  325    0    2    3  143   63    0    0    0    0  180  767    0    0  790  831  534    0    1    1    0    0   41    0    5   57   11   10   95    0    0  463    4  279    0    0    0    0    1  241   31    0
 222    7    8    2    0    0  326    0   10    5  148   47    0    0    0    0  155  761    0    0  794  825  566    0    0    1    0    0   51    0    2   51    7   18  114    0    0  420    7  248    0    0    0    0    5  258   41    0
 223   12    8    1    0    0  321    0    6    2  144   35    0    0    0    0  165  768    0    0  802  796  514    0    0    1    0    0   47    0    3   39    5   11  127    0    0  398    5  282    0    0    0    0    1  248   31    0
 224   11   12    3    0    0  299    0    4    3  120   32    0    0    0    0  146  818    0    0  795  824  510    0    0    0    0    0   44    0    1   45    6    9  122    0    0  386    3  266    0    0    0    0    2  247   19    0
 225    3    8    1    0    0  310    0    7    1  108   30    0    0    0    0  112  835    0    0  772  779  500    0    0    0    0    0   35    0    3   41    5   14  108    0    0  373    3  213    0    0    0    0    0  220   38    0
 226    5    4    1    0    0  321    0    3    1   88   23    0    0    0    0  113  832    0    0  756  770  467    0    0    0    0    0   33    0    1   34    7    6  114    0    0  385    6  216    0    0    0    0    1  207   27    0
 227   12    5    4    0    0  290    0    2    0   94   41    0    0    0    0  108  823    0    0  747  777  449    0    0    1    0    0   48    0    4   35   10    8  108    0    0  364    6  214    0    0    0    0    1  215   27    0
 228    6    7    3    0    0  316    0    3    2   83   30    0    0    0    0   90  842    0    0  750  752  405    0    0    1    0    0   42    0    1   31    7   14  111    0    0  345    4  227    0    0    0    0    0  177   24    0
 229    6    2    3    0    0  259    0    3    1   71   24    0    0    0    0  100  795    0    0  691  705  418    0    0    1    0    0   30    0    5   41    6    6  107    0    0  369   15  188    0    0    0    0    1  188   26    0
 230    6    4    1    0    0  305    0    3    3   70   25    0    0    0    0   85  814    0    0  647  677  351    0    0    2    0    0   43    0    3   24    8   13  100    0    0  331    7  196    0    0    0    0    0  146   25    0
 231    4    3    1    0    0  305    0    3    5   51   21    0    0    0    0   93  756    0    0  657  680  359    0    0    0    0    0   38    0    3   23    3    8  109    0    0  347    5  195    0    0    0    0    2  174   23    0
 232    2    2    0    0    0  278    0    1    0   62   16    0    0    0    0  101  803    0    0  609  621  375    0    0    0    0    0   36    0    5   29    4    7  129    0    0  338    4  178    0    0    0    0    2  162   14    0
 233    3    4    0    0    0  266    0    6    1   63   14    0    0    0    0   73  880    0    0  602  632  348    0    0    0    0    0   38    0    5   29    4    8   96    0    0  295    3  174    0    0    0    0    0  168   14    0
 234    5    5    2    0    0  244    0    3    1   44   22    0    0    0    0   86  806    0    0  557  592  356    0    0    0    0    0   42    0    5   27    3    4   98    0    0  326    6  191    0    0    0    0    0  148   20    0
 235    2    3    0    0    0  222    0    3    1   37   23    0    0    0    0   66  837    0    0  568  555  328    0    0    0    0    0   32    0    4   32    5    7  111    0    0  318    4  190    0    0    0    0    0  143   19    0
 236    3    2    0    0    0  238    0    2    0   24   25    0    0    0    0   59  799    0    0  580  539  351    0    0    0    0    0   33    0    4   24    1    7  109    0    0  330    4  162    0    0    0    0    1  151   11    0
 237    2    2    0    0    0  239    0    0    0   34   21    0    0    0    0   59  847    0    0  519  503  304    0    0    0    0    0   38    0    1   21    2    4  105    0    0  307    5  156    0    0    0    0    1  144   20    0
 238    3    0    0    0    0  215    0    4    1   31   24    0    0    0    0   49  794    0    0  463  487  273    0    0    0    0    0   37    0    5   26    1    1  109    0    0  329    9  157    0    0    0    0    0  152   14    0
 239    0    0    0    0    0  220    0    0    2   25   18    0    0    0    0   58  807    0    0  438  484  267    0    0    0    0    0   36    0    2   19    2    3  142    0    0  333    6  162    0    0    0    0    1  130   15    0
 240    0    0    0    0    0  193    0    1    0   15   22    0    0    0    0   36  746    0    0  436  420  266    0    0    0    0    0   28    0    4   26    0    2  118    0    0  329    6  139    0    0    0    0    1  147   16    0
 241    0    0    0    0    0  212    0    2    0   16   20    0    0    0    0   35  787    0    0  397  421  247    0    0    0    0    0   28    0    0   19    0    0  138    0    0  333    2  145    0    0    0    0    2  136   13    0
 242    0    0    0    0    0  213    0    0    0   24   11    0    0    0    0   43  777    0    0  381  401  226    0    0    0    0    0   34    0    1   20    0    1  126    0    0  319    6  139    0    0    0    0    1  142   11    0
 243    0    0    0    0    0  202    0    0    0   15   15    0    0    0    0   31  772    0    0  362  417  246    0    0    0    0    0   27    0    2   22    0    3  139    0    0  283    7  119    0    0    0    0    2  128    9    0
 244    0    0    0    0    0  190    0    0    0   18   10    0    0    0    0   24  731    0    0  300  385  207    0    0    0    0    0   34    0    1   19    0    4  128    0    0  297    4  141    0    0    0    0    0  133   18    0
 245    0    0    0    0    0  171    0    0    0   13   12    0    0    0    0   26  741    0    0  270  372  193    0    0    0    0    0   34    0    2   25    0    1  147    0    0  297    3  122    0    0    0    0    1  121    7    0
 246    0    0    0    0    0  185    0    0    0   21   17    0    0    0    0   26  668    0    0  264  379  217    0    0    0    0    0   30    0    1   21    0    1  116    0    0  323    6  119    0    0    0    0    1  114    8    0
 247    0    0    0    0    0  202    0    0    0   19   15    0    0    0    0   15  734    0    0  273  309  172    0    0    0    0    0   37    0    0   17    0    0  141    0    0  300    4  131    0    0    0    0    1   89    9    0
 248    0    0    0    0    0  151    0    0    0   20   12    0    0    0    0   21  658    0    0  241  272  171    0    0    0    0    0   25    0    2   19    0    3  118    0    0  310    3  126    0    0    0    0    1  140   11    0
 249    0    0    0    0    0  159    0    0    0   18   14    0    0    0    0   23  595    0    0  256  307  170    0    0    0    0    0   28    0    1   24    0    3  137    0    0  281    3  114    0    0    0    0    1  120   10    0
 250    0    0    0    0    0  185    0    0    0   14   21    0    0    0    0   16  596    0    0  220  293  189    0    0    0    0    0   30    0    0   20    0    3  108    0    0  236    0  116    0    0    0    0    1  117   13    0
 251    0    0    0    0    0  165    0    0    0   10   14    0    0    0    0   17  601    0    0  194  299  188    0    0    0    0    0   31    0    0   18    0    2  142    0    0  247    1  111    0    0    0    0    2   98    7    0
 252    0    0    0    0    0  161    0    0    0   20    8    0    0    0    0   18  570    0    0  179  265  192    0    0    0    0    0   28    0    0   17    0    4  133    0    0  266    0  122    0    0    0    0    3  122    5    0
 253    0    0    0    0    0  173    0    0    0   14    6    0    0    0    0   16  488    0    0  195  286  123    0    0    0    0    0   26    0    0   18    0    0  138    0    0  284    0  114    0    0    0    0    4  107    7    0
 254    0    0    0    0    0  189    0    0    0   17   14    0    0    0    0   23  559    0    0  169  285  159    0    0    0    0    0   36    0    0   21    0    0  173    0    0  245    0  103    0    0    0    0    3   99    8    0
 255    0    0    0    0    0  181    0    0    0   15   11    0    0    0    0   15  533    0    0  141  251  157    0    0    0    0    0   27    0    0   18    0    2  135    0    0  220    0  123    0    0    0    0    2  118    3    0
 256    0    0    0    0    0  204    0    0    0   12   17    0    0    0    0   11  493    0    0  174  243  137    0    0    0    0    0   23    0    0   10    0    3  172    0    0  193    0  122    0    0    0    0    0   96    4    0
 257    0    0    0    0    0  192    0    0    0    8    8    0    0    0    0   16  498    0    0  157  213  157    0    0    0    0    0   17    0    0   17    0    0  194    0    0  210    0  121    0    0    0    0    4   89    4    0
 258    0    0    0    0    0  205    0    0    0   18   11    0    0    0    0   13  449    0    0  140  198  150    0    0    0    0    0   15    0    0   14    0    2  177    0    0  206    0  108    0    0    0    0    2   93    6    0
 259    0    0    0    0    0  208    0    0    0   17    9    0    0    0    0   12  470    0    0  121  221  150    0    0    0    0    0   17    0    0   18    0    4  177    0    0  221    0  131    0    0    0    0    2   88    5    0
 260    0    0    0    0    0  194    0    0    0   12    8    0    0    0    0    7  505    0    0  103  197  153    0    0    0    0    0   17    0    0   18    0    6  176    0    0  201    0  118    0    0    0    0    2   84    5    0
 261    0    0    0    0    0  187    0    0    0    9    4    0    0    0    0   10  470    0    0   98  198  124    0    0    0    0    0   24    0    0   19    0    3  210    0    0  185    0   94    0    0    0    0    1   86    2    0
 262    0    0    0    0    0  200    0    0    0   14    7    0    0    0    0    5  414    0    0   90  188  103    0    0    0    0    0   13    0    0   14    0    2  249    0    0  170    0  109    0    0    0    0    2   84    0    0
 263    0    0    0    0    0  215    0    0    0   11    2    0    0    0    0   15  427    0    0   83  174  115    0    0    0    0    0   14    0    0   15    0    1  219    0    0  178    0  110    0    0    0    0    1   64    3    0
 264    0    0    0    0    0  206    0    0    0   22    7    0    0    0    0    6  437    0    0   65  148   86    0    0    0    0    0   13    0    0   10    0    4  219    0    0  170    0   92    0    0    0    0    1   82    1    0
 265    0    0    0    0    0  220    0    0    0   11    6    0    0    0    0    2  405    0    0   70  155   72    0    0    0    0    0   21    0    0   20    0    2  258    0    0  165    0   75    0    0    0    0    1   64    2    0
 266    0    0    0    0    0  186    0    0    0   12    6    0    0    0    0    9  388    0    0   57  161   64    0    0    0    0    0   15    0    0    8    0    5  255    0    0  174    0   93    0    0    0    0    1   75    5    0
 267    0    0    0    0    0  212    0    0    0    6    5    0    0    0    0    3  400    0    0   67  148   79    0    0    0    0    0   18    0    0   19    0    2  276    0    0  201    0   69    0    0    0    0    0   75    1    0
 268    0    0    0    0    0  205    0    0    0   12    8    0    0    0    0    1  337    0    0   57  139   62    0    0    0    0    0   11    0    0   13    0    3  280    0    0  146    0   76    0    0    0    0    3   70    5    0
 269    0    0    0    0    0  222    0    0    0    9    5    0    0    0    0    1  374    0    0   44  143   69    0    0    0    0    0   17    0    0   18    0    6  280    0    0  165    0   71    0    0    0    0    0   63    3    0
 270    0    0    0    0    0  230    0    0    0    9    7    0    0    0    0    1  339    0    0   47  128   62    0    0    0    0    0   19    0    0   19    0    2  309    0    0  160    0   59    0    0    0    0    0   59    4    0
 271    0    0    0    0    0  244    0    0    0   11    5    0    0    0    0    3  321    0    0   57  130   51    0    0    0    0    0   18    0    0   17    0    3  310    0    0  152    0   59    0    0    0    0    0   59    2    0
 272    0    0    0    0    0  217    0    0    0    9    6    0    0    0    0    0  323    0    0   51  110   49    0    0    0    0    0   15    0    0   14    0    2  347    0    0  130    0   69    0    0    0    0    0   65    1    0
 273    0    0    0    0    0  220    0    0    0   11    6    0    0    0    0    1  311    0    0   33  119   43    0    0    0    0    0    9    0    0   18    0    6  338    0    0  157    0   57    0    0    0    0    0   48    5    0
 274    0    0    0    0    0  232    0    0    0    8    7    0    0    0    0    1  315    0    0   39   98   50    0    0    0    0    0    6    0    0   18    0    1  366    0    0  139    0   54    0    0    0    0    0   58    4    0
 275    0    0    0    0    0  206    0    0    0   10    9    0    0    0    0    0  315    0    0   47  111   41    0    0    0    0    0    8    0    0    6    0    5  374    0    0  130    0   51    0    0    0    0    0   49    3    0
 276    0    0    0    0    0  203    0    0    0    6    7    0    0    0    0    0  315    0    0   31  100   27    0    0    0    0    0    8    0    0   18    0    3  403    0    0  123    0   54    0    0    0    0    0   41    5    0
 277    0    0    0    0    0  202    0    0    0    8    3    0    0    0    0    0  301    0    0   35   96   34    0    0    0    0    0   14    0    0   11    0    3  448    0    0  114    0   38    0    0    0    0    0   51    5    0
 278    0    0    0    0    0  207    0    0    0    3   10    0    0    0    0    0  265    0    0   33   88   34    0    0    0    0    0   14    0    0   12    0    5  443    0    0  131    0   42    0    0    0    0    0   47    3    0
 279    0    0    0    0    0  210    0    0    0    6    8    0    0    0    0    1  234    0    0   29   90   28    0    0    0    0    0   10    0    0   10    0    5  371    0    0  101    0   34    0    0    0    0    0   39    6    0
 280    0    0    0    0    0  194    0    0    0    5   10    0    0    0    0    0  248    0    0   33   64   33    0    0    0    0    0   15    0    0   14    0    2  453    0    0   95    0   40    0    0    0    0    0   37    6    0
 281    0    0    0    0    0  177    0    0    0    6    6    0    0    0    0    1  267    0    0   27   74   22    0    0    0    0    0   14    0    0   13    0    4  449    0    0   88    0   38    0    0    0    0    0   39    3    0
 282    0    0    0    0    0  208    0    0    0   10    9    0    0    0    0    0  254    0    0   39   81   34    0    0    0    0    0    6    0    0   13    0    3  471    0    0  102    0   38    0    0    0    0    0   33    9    0
 283    0    0    0    0    0  161    0    0    0    5   14    0    0    0    0    0  239    0    0   30   62   15    0    0    0    0    0    8    0    0   12    0    5  485    0    0  102    0   26    0    0    0    0    0   28    3    0
 284    0    0    0    0    0  153    0    0    0    8   12    0    0    0    0    0  257    0    0   34   67   18    0    0    0    0    0   10    0    0   10    0    6  485    0    0   97    0   36    0    0    0    0    0   35   11    0
 285    0    0    0    0    0  136    0    0    0    6    5    0    0    0    0    0  231    0    0   24   62   15    0    0    0    0    0   12    0    0    7    0    2  511    0    0   98    0   40    0    0    0    0    0   25    9    0
 286    0    0    0    0    0  160    0    0    0   10   12    0    0    0    0    0  267    0    0   31   55   20    0    0    0    0    0   14    0    0    4    0    2  530    0    0  101    0   31    0    0    0    0    0   28    7    0
 287    0    0    0    0    0  135    0    0    0    5    3    0    0    0    0    0  226    0    0   18   55   17    0    0    0    0    0    5    0    0   12    0    4  515    0    0   87    0   33    0    0    0    0    0   26    6    0
 288    0    0    0    0    0  138    0    0    0    8   10    0    0    0    0    0  242    0    0   22   50   14    0    0    0    0    0    7    0    0    8    0    5  542    0    0   89    0   32    0    0    0    0    0   32    5    0
 289    0    0    0    0    0  126    0    0    0   10   13    0    0    0    0    0  220    0    0   25   45   20    0    0    0    0    0    9    0    0    7    0    7  534    0    0   99    0   39    0    0    0    0    0   33    7    0
 290    0    0    0    0    0  104    0    0    0    5   10    0    0    0    0    0  221    0    0   22   41   11    0    0    0    0    0    7    0    0    7    0    2  567    0    0   92    0   33    0    0    0    0    0   20    6    0
 291    0    0    0    0    0  134    0    0    0    7    6    0    0    0    0    0  214    0    0   15   38   11    0    0    0    0    0    7    0    0    8    0    5  537    0    0   82    0   32    0    0    0    0    0    9    4    0
 292    0    0    0    0    0  102    0    0    0    5    7    0    0    0    0    0  188    0    0   11   37   15    0    0    0    0    0   10    0    0    5    0    3  525    0    0   81    0   34    0    0    0    0    0   22    4    0
 293    0    0    0    0    0  107    0    0    0    3    6    0    0    0    0    0  207    0    0   11   29    7    0    0    0    0    0    8    0    0   16    0    1  527    0    0   74    0   34    0    0    0    0    0   19    3    0
 294    0    0    0    0    0   77    0    0    0    4    3    0    0    0    0    0  178    0    0   11   35   11    0    0    0    0    0    9    0    0   11    0    6  561    0    0   71    0   28    0    0    0    0    0   16    6    0
 295    0    0    0    0    0   96    0    0    0    2    4    0    0    0    0    0  172    0    0    6   30    7    0    0    0    0    0    7    0    0    9    0    3  531    0    0   60    0   19    0    0    0    0    0   10    5    0
 296    0    0    0    0    0   95    0    0    0    4    3    0    0    0    0    0  171    0    0   14   29    2    0    0    0    0    0    8    0    0   14    0    3  517    0    0   61    0   26    0    0    0    0    0   14    2    0
 297    0    0    0    0    0  105    0    0    0    4    1    0    0    0    0    0  153    0    0   14   33    9    0    0    0    0    0    8    0    0   11    0    4  461    0    0   58    0   19    0    0    0    0    0   15    4    0
 298    0    0    0    0    0   77    0    0    0    1    1    0    0    0    0    0  165    0    0    5   36    4    0    0    0    0    0    7    0    0    6    0    2  521    0    0   80    0   17    0    0    0    0    0   14    1    0
 299    0    0    0    0    0   69    0    0    0    5    0    0    0    0    0    0  158    0    0    5   28    5    0    0    0    0    0   13    0    0    8    0    4  476    0    0   58    0   19    0    0    0    0    0   13    0    0
 300    0    0    0    0    0   84    0    0    0    6    1    0    0    0    0    0  149    0    0    9   26    3    0    0    0    0    0   13    0    0    9    0    7  465    0    0   62    0   21    0    0    0    0    0   14    0    0
 301    0    0    0    0    0   84    0    0    0    0    0    0    0    0    0    0  144    0    0    6   28    7    0    0    0    0    0   11    0    0    7    0    4  507    0    0   63    0   22    0    0    0    0    0    7    0    0
 302    0    0    0    0    0   70    0    0    0    2    0    0    0    0    0    0  118    0    0    3   17    2    0    0    0    0    0    7    0    0    9    0    2  465    0    0   63    0    7    0    0    0    0    0    8    0    0
 303    0    0    0    0    0   71    0    0    0    2    0    0    0    0    0    0  125    0    0    8   24    5    0    0    0    0    0   10    0    0   11    0    2  510    0    0   62    0   11    0    0    0    0    0    9    0    0
 304    0    0    0    0    0   70    0    0    0    1    0    0    0    0    0    0  136    0    0    4   16    4    0    0    0    0    0    9    0    0    7    0    0  459    0    0   49    0   12    0    0    0    0    0    6    0    0
 305    0    0    0    0    0   57    0    0    0    7    0    0    0    0    0    0  123    0    0    4   16    4    0    0    0    0    0    3    0    0   12    0    5  456    0    0   53    0   14    0    0    0    0    0    5    0    0
 306    0    0    0    0    0   62    0    0    0    3    0    0    0    0    0    0  108    0    0    0   25    4    0    0    0    0    0    6    0    0    8    0    6  451    0    0   49    0   11    0    0    0    0    0   10    0    0
 307    0    0    0    0    0   55    0    0    0    4    0    0    0    0    0    0  115    0    0    2   23    1    0    0    0    0    0    6    0    0    4    0    3  460    0    0   40    0    9    0    0    0    0    0    8    0    0
 308    0    0    0    0    0   46    0    0    0    0    0    0    0    0    0    0  136    0    0    3   17    5    0    0    0    0    0   10    0    0    3    0    3  438    0    0   52    0    8    0    0    0    0    0    9    0    0
 309    0    0    0    0    0   55    0    0    0    5    0    0    0    0    0    0  111    0    0    2   17    0    0    0    0    0    0    5    0    0    4    0    3  458    0    0   38    0    5    0    0    0    0    0    8    0    0
 310    0    0    0    0    0   54    0    0    0    4    0    0    0    0    0    0  125    0    0    0   13    0    0    0    0    0    0   13    0    0    6    0    4  419    0    0   38    0    2    0    0    0    0    0    8    0    0
 311    0    0    0    0    0   48    0    0    0    5    0    0    0    0    0    0  115    0    0    3   17    0    0    0    0    0    0   10    0    0    5    0    1  426    0    0   46    0    2    0    0    0    0    0    5    0    0
 312    0    0    0    0    0   41    0    0    0    1    0    0    0    0    0    0  120    0    0    1   16    0    0    0    0    0    0    9    0    0    1    0    1  423    0    0   36    0    1    0    0    0    0    0    2    0    0
 313    0    0    0    0    0   40    0    0    0    0    0    0    0    0    0    0  107    0    0    3    9    0    0    0    0    0    0    8    0    0    7    0    0  422    0    0   44    0    4    0    0    0    0    0    3    0    0
 314    0    0    0    0    0   35    0    0    0    3    0    0    0    0    0    0   80    0    0    1    7    0    0    0    0    0    0    7    0    0    2    0    0  456    0    0   34    0    5    0    0    0    0    0    4    0    0
 315    0    0    0    0    0   40    0    0    0    1    0    0    0    0    0    0   92    0    0    0    5    0    0    0    0    0    0   14    0    0    2    0    0  468    0    0   34    0    3    0    0    0    0    0    5    0    0
 316    0    0    0    0    0   36    0    0    0    2    0    0    0    0    0    0   76    0    0    0   12    0    0    0    0    0    0   10    0    0    8    0    0  436    0    0   41    0    1    0    0    0    0    0    2    0    0
 317    0    0    0    0    0   23    0    0    0    1    0    0    0    0    0    0   68    0    0    0   15    0    0    0    0    0    0   10    0    0    4    0    0  394    0    0   41    0    2    0    0    0    0    0    4    0    0
 318    0    0    0    0    0   20    0    0    0    3    0    0    0    0    0    0   70    0    0    1   11    0    0    0    0    0    0   10    0    0    5    0    0  429    0    0   41    0    0    0    0    0    0    0    0    0    0
 319    0    0    0    0    0   29    0    0    0    7    0    0    0    0    0    0   82    0    0    0    7    0    0    0    0    0    0    8    0    0    5    0    0  363    0    0   50    0    0    0    0    0    0    0    1    0    0
 320    0    0    0    0    0   23    0    0    0    1    0    0    0    0    0    0   71    0    0    0   14    0    0    0    0    0    0    8    0    0    9    0    0  405    0    0   50    0    0    0    0    0    0    0    2    0    0
 321    0    0    0    0    0   24    0    0    0    4    0    0    0    0    0    0   78    0    0    0   14    0    0    0    0    0    0    1    0    0    3    0    0  383    0    0   45    0    1    0    0    0    0    0    3    0    0
 322    0    0    0    0    0   21    0    0    0    1    0    0    0    0    0    0   60    0    0    0   10    0    0    0    0    0    0    7    0    0    4    0    0  396    0    0   43    0    1    0    0    0    0    0    0    0    0
 323    0    0    0    0    0   18    0    0    0    5    0    0    0    0    0    0   49    0    0    0    6    0    0    0    0    0    0    7    0    0    6    0    0  387    0    0   47    0    0    0    0    0    0    0    0    0    0
 324    0    0    0    0    0   17    0    0    0    2    0    0    0    0    0    0   66    0    0    0   11    0    0    0    0    0    0    4    0    0    7    0    0  363    0    0   33    0    2    0    0    0    0    0    2    0    0
 325    0    0    0    0    0   14    0    0    0    5    0    0    0    0    0    0   64    0    0    0    6    0    0    0    0    0    0    4    0    0    4    0    0  379    0    0   37    0    1    0    0    0    0    0    0    0    0
 326    0    0    0    0    0   17    0    0    0    3    0    0    0    0    0    0   40    0    0    0    2    0    0    0    0    0    0    3    0    0    6    0    0  344    0    0   48    0    0    0    0    0    0    0    0    0    0
 327    0    0    0    0    0   16    0    0    0    5    0    0    0    0    0    0   55    0    0    0    6    0    0    0    0    0    0    4    0    0    2    0    0  334    0    0   30    0    0    0    0    0    0    0    0    0    0
 328    0    0    0    0    0   19    0    0    0    1    0    0    0    0    0    0   43    0    0    0    2    0    0    0    0    0    0    4    0    0    2    0    0  359    0    0   29    0    0    0    0    0    0    0    0    0    0
 329    0    0    0    0    0    8    0    0    0    4    0    0    0    0    0    0   42    0    0    0    6    0    0    0    0    0    0    3    0    0    3    0    0  351    0    0   32    0    0    0    0    0    0    0    0    0    0
 330    0    0    0    0    0   15    0    0    0    2    0    0    0    0    0    0   33    0    0    0    6    0    0    0    0    0    0    6    0    0    4    0    0  317    0    0   39    0    0    0    0    0    0    0    0    0    0
 331    0    0    0    0    0   11    0    0    0    0    0    0    0    0    0    0   42    0    0    0    1    0    0    0    0    0    0    5    0    0    3    0    0  304    0    0   35    0    0    0    0    0    0    0    0    0    0
 332    0    0    0    0    0   14    0    0    0    6    0    0    0    0    0    0   38    0    0    0    4    0    0    0    0    0    0    9    0    0    4    0    0  336    0    0   44    0    0    0    0    0    0    0    0    0    0
 333    0    0    0    0    0   24    0    0    0    2    0    0    0    0    0    0   45    0    0    0    5    0    0    0    0    0    0    5    0    0    4    0    0  305    0    0   51    0    0    0    0    0    0    0    0    0    0
 334    0    0    0    0    0   18    0    0    0    6    0    0    0    0    0    0   27    0    0    0    8    0    0    0    0    0    0    4    0    0    2    0    0  296    0    0   45    0    0    0    0    0    0    0    0    0    0
 335    0    0    0    0    0   17    0    0    0    5    0    0    0    0    0    0   24    0    0    0   13    0    0    0    0    0    0    4    0    0    4    0    0  270    0    0   59    0    0    0    0    0    0    0    0    0    0
 336    0    0    0    0    0   19    0    0    0    4    0    0    0    0    0    0   25    0    0    0    3    0    0    0    0    0    0    9    0    0    4    0    0  249    0    0   36    0    0    0    0    0    0    0    0    0    0
 337    0    0    0    0    0   13    0    0    0    1    0    0    0    0    0    0   28    0    0    0    6    0    0    0    0    0    0    6    0    0    4    0    0  239    0    0   44    0    0    0    0    0    0    0    0    0    0
 338    0    0    0    0    0   16    0    0    0    5    0    0    0    0    0    0   24    0    0    0    4    0    0    0    0    0    0    9    0    0    3    0    0  260    0    0   50    0    0    0    0    0    0    0    0    0    0
 339    0    0    0    0    0   29    0    0    0    4    0    0    0    0    0    0   19    0    0    0    3    0    0    0    0    0    0    6    0    0    5    0    0  272    0    0   55    0    0    0    0    0    0    0    0    0    0
 340    0    0    0    0    0   18    0    0    0    4    0    0    0    0    0    0   14    0    0    0    2    0    0    0    0    0    0    5    0    0    4    0    0  239    0    0   39    0    0    0    0    0    0    0    0    0    0
 341    0    0    0    0    0   16    0    0    0    2    0    0    0    0    0    0   16    0    0    0    3    0    0    0    0    0    0    4    0    0    1    0    0  247    0    0   31    0    0    0    0    0    0    0    0    0    0
 342    0    0    0    0    0   25    0    0    0    4    0    0    0    0    0    0   16    0    0    0    3    0    0    0    0    0    0    5    0    0    4    0    0  232    0    0   29    0    0    0    0    0    0    0    0    0    0
 343    0    0    0    0    0   25    0    0    0    4    0    0    0    0    0    0   23    0    0    0    1    0    0    0    0    0    0    7    0    0    1    0    0  287    0    0   33    0    0    0    0    0    0    0    0    0    0
 344    0    0    0    0    0   23    0    0    0    2    0    0    0    0    0    0   14    0    0    0    3    0    0    0    0    0    0    2    0    0    0    0    0  246    0    0   39    0    0    0    0    0    0    0    0    0    0
 345    0    0    0    0    0   17    0    0    0    4    0    0    0    0    0    0   15    0    0    0    1    0    0    0    0    0    0    4    0    0    5    0    0  251    0    0   39    0    0    0    0    0    0    0    0    0    0
 346    0    0    0    0    0   24    0    0    0    1    0    0    0    0    0    0   10    0    0    0    1    0    0    0    0    0    0    2    0    0    3    0    0  247    0    0   34    0    0    0    0    0    0    0    0    0    0
 347    0    0    0    0    0   31    0    0    0    1    0    0    0    0    0    0   23    0    0    0    0    0    0    0    0    0    0    3    0    0    1    0    0  219    0    0   47    0    0    0    0    0    0    0    0    0    0
 348    0    0    0    0    0   30    0    0    0    3    0    0    0    0    0    0   12    0    0    0    3    0    0    0    0    0    0    6    0    0    5    0    0  234    0    0   32    0    0    0    0    0    0    0    0    0    0
 349    0    0    0    0    0   31    0    0    0    1    0    0    0    0    0    0   13    0    0    0    3    0    0    0    0    0    0    1    0    0    3    0    0  212    0    0   32    0    0    0    0    0    0    0    0    0    0
 350    0    0    0    0    0   25    0    0    0    1    0    0    0    0    0    0    9    0    0    0    1    0    0    0    0    0    0    2    0    0    2    0    0  223    0    0   40    0    0    0    0    0    0    0    0    0    0
 351    0    0    0    0    0   31    0    0    0    2    0    0    0    0    0    0   14    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0  224    0    0   18    0    0    0    0    0    0    0    0    0    0
 352    0    0    0    0    0   35    0    0    0    0    0    0    0    0    0    0   12    0    0    0    0    0    0    0    0    0    0    2    0    0    1    0    0  179    0    0   31    0    0    0    0    0    0    0    0    0    0
 353    0    0    0    0    0   38    0    0    0    2    0    0    0    0    0    0   16    0    0    0    4    0    0    0    0    0    0    2    0    0    2    0    0  208    0    0   29    0    0    0    0    0    0    0    0    0    0
 354    0    0    0    0    0   36    0    0    0    4    0    0    0    0    0    0   12    0    0    0    0    0    0    0    0    0    0    4    0    0    1    0    0  202    0    0   26    0    0    0    0    0    0    0    0    0    0
 355    0    0    0    0    0   26    0    0    0    2    0    0    0    0    0    0   15    0    0    0    0    0    0    0    0    0    0    7    0    0    1    0    0  200    0    0   27    0    0    0    0    0    0    0    0    0    0
 356    0    0    0    0    0   29    0    0    0    1    0    0    0    0    0    0    7    0    0    0    0    0    0    0    0    0    0    4    0    0    2    0    0  198    0    0   39    0    0    0    0    0    0    0    0    0    0
 357    0    0    0    0    0   30    0    0    0    2    0    0    0    0    0    0    9    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0  215    0    0   24    0    0    0    0    0    0    0    0    0    0
 358    0    0    0    0    0   32    0    0    0    1    0    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    4    0    0    4    0    0  216    0    0   24    0    0    0    0    0    0    0    0    0    0
 359    0    0    0    0    0   31    0    0    0    2    0    0    0    0    0    0   11    0    0    0    0    0    0    0    0    0    0    5    0    0    1    0    0  214    0    0   18    0    0    0    0    0    0    0    0    0    0
 360    0    0    0    0    0   12    0    0    0    0    0    0    0    0    0    0   11    0    0    0    0    0    0    0    0    0    0    3    0    0    1    0    0  221    0    0   33    0    0    0    0    0    0    0    0    0    0
 361    0    0    0    0    0   30    0    0    0    2    0    0    0    0    0    0   10    0    0    0    0    0    0    0    0    0    0    5    0    0    3    0    0  225    0    0   16    0    0    0    0    0    0    0    0    0    0
 362    0    0    0    0    0   20    0    0    0    1    0    0    0    0    0    0   10    0    0    0    0    0    0    0    0    0    0    3    0    0    1    0    0  214    0    0   25    0    0    0    0    0    0    0    0    0    0
 363    0    0    0    0    0   22    0    0    0    0    0    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    5    0    0    2    0    0  225    0    0   19    0    0    0    0    0    0    0    0    0    0
 364    0    0    0    0    0   15    0    0    0    0    0    0    0    0    0    0    7    0    0    0    0    0    0    0    0    0    0    3    0    0    4    0    0  196    0    0   20    0    0    0    0    0    0    0    0    0    0
 365    0    0    0    0    0   13    0    0    0    2    0    0    0    0    0    0    8    0    0    0    0    0    0    0    0    0    0    4    0    0    1    0    0  200    0    0   18    0    0    0    0    0    0    0    0    0    0
 366    0    0    0    0    0   20    0    0    0    1    0    0    0    0    0    0    7    0    0    0    0    0    0    0    0    0    0    1    0    0    3    0    0  217    0    0   28    0    0    0    0    0    0    0    0    0    0
 367    0    0    0    0    0   17    0    0    0    4    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    2    0    0    3    0    0  226    0    0   17    0    0    0    0    0    0    0    0    0    0
 368    0    0    0    0    0   15    0    0    0    1    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    4    0    0    1    0    0  231    0    0   16    0    0    0    0    0    0    0    0    0    0
 369    0    0    0    0    0   19    0    0    0    1    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    1    0    0    3    0    0  240    0    0   18    0    0    0    0    0    0    0    0    0    0
 370    0    0    0    0    0   21    0    0    0    1    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    2    0    0    2    0    0  216    0    0   13    0    0    0    0    0    0    0    0    0    0
 371    0    0    0    0    0   23    0    0    0    2    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    3    0    0    2    0    0  245    0    0   14    0    0    0    0    0    0    0    0    0    0
 372    0    0    0    0    0   18    0    0    0    1    0    0    0    0    0    0    9    0    0    0    0    0    0    0    0    0    0    1    0    0    3    0    0  271    0    0   17    0    0    0    0    0    0    0    0    0    0
 373    0    0    0    0    0   18    0    0    0    4    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    1    0    0    1    0    0  258    0    0   17    0    0    0    0    0    0    0    0    0    0
 374    0    0    0    0    0   15    0    0    0    1    0    0    0    0    0    0    9    0    0    0    0    0    0    0    0    0    0    4    0    0    1    0    0  260    0    0   16    0    0    0    0    0    0    0    0    0    0
 375    0    0    0    0    0    6    0    0    0    1    0    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  262    0    0   11    0    0    0    0    0    0    0    0    0    0
 376    0    0    0    0    0   14    0    0    0    2    0    0    0    0    0    0    9    0    0    0    0    0    0    0    0    0    0    3    0    0    1    0    0  257    0    0   16    0    0    0    0    0    0    0    0    0    0
 377    0    0    0    0    0   23    0    0    0    2    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    3    0    0    2    0    0  264    0    0    7    0    0    0    0    0    0    0    0    0    0
 378    0    0    0    0    0   10    0    0    0    2    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0  267    0    0   13    0    0    0    0    0    0    0    0    0    0
 379    0    0    0    0    0   10    0    0    0    2    0    0    0    0    0    0    8    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0  273    0    0    9    0    0    0    0    0    0    0    0    0    0
 380    0    0    0    0    0   14    0    0    0    2    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0  274    0    0    8    0    0    0    0    0    0    0    0    0    0
 381    0    0    0    0    0   17    0    0    0    2    0    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    1    0    0    1    0    0  313    0    0   14    0    0    0    0    0    0    0    0    0    0
 382    0    0    0    0    0   10    0    0    0    2    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  277    0    0   13    0    0    0    0    0    0    0    0    0    0
 383    0    0    0    0    0   11    0    0    0    3    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    1    0    0    2    0    0  292    0    0    5    0    0    0    0    0    0    0    0    0    0
 384    0    0    0    0    0   17    0    0    0    1    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    2    0    0    2    0    0  292    0    0    3    0    0    0    0    0    0    0    0    0    0
 385    0    0    0    0    0   17    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0  306    0    0   13    0    0    0    0    0    0    0    0    0    0
 386    0    0    0    0    0   11    0    0    0    1    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    1    0    0    2    0    0  303    0    0    8    0    0    0    0    0    0    0    0    0    0
 387    0    0    0    0    0   18    0    0    0    2    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  291    0    0    6    0    0    0    0    0    0    0    0    0    0
 388    0    0    0    0    0   13    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  298    0    0   15    0    0    0    0    0    0    0    0    0    0
 389    0    0    0    0    0    9    0    0    0    3    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    1    0    0    2    0    0  292    0    0    7    0    0    0    0    0    0    0    0    0    0
 390    0    0    0    0    0   12    0    0    0    3    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    1    0    0    1    0    0  272    0    0    7    0    0    0    0    0    0    0    0    0    0
 391    0    0    0    0    0   17    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  313    0    0   12    0    0    0    0    0    0    0    0    0    0
 392    0    0    0    0    0   14    0    0    0    3    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    1    0    0    3    0    0  300    0    0   11    0    0    0    0    0    0    0    0    0    0
 393    0    0    0    0    0    9    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  294    0    0    7    0    0    0    0    0    0    0    0    0    0
 394    0    0    0    0    0   11    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    1    0    0  284    0    0    9    0    0    0    0    0    0    0    0    0    0
 395    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0  281    0    0   11    0    0    0    0    0    0    0    0    0    0
 396    0    0    0    0    0    7    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0  274    0    0   10    0    0    0    0    0    0    0    0    0    0
 397    0    0    0    0    0   14    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  260    0    0    8    0    0    0    0    0    0    0    0    0    0
 398    0    0    0    0    0   10    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    1    0    0  238    0    0    8    0    0    0    0    0    0    0    0    0    0
 399    0    0    0    0    0    6    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  276    0    0   11    0    0    0    0    0    0    0    0    0    0
 400    0    0    0    0    0    8    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  287    0    0    9    0    0    0    0    0    0    0    0    0    0
 401    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  282    0    0   11    0    0    0    0    0    0    0    0    0    0
 402    0    0    0    0    0    2    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0  268    0    0   18    0    0    0    0    0    0    0    0    0    0
 403    0    0    0    0    0    7    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  239    0    0    5    0    0    0    0    0    0    0    0    0    0
 404    0    0    0    0    0    3    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  234    0    0    6    0    0    0    0    0    0    0    0    0    0
 405    0    0    0    0    0    6    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    1    0    0  249    0    0    7    0    0    0    0    0    0    0    0    0    0
 406    0    0    0    0    0    3    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  212    0    0    9    0    0    0    0    0    0    0    0    0    0
 407    0    0    0    0    0    4    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  235    0    0    5    0    0    0    0    0    0    0    0    0    0
 408    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  224    0    0    9    0    0    0    0    0    0    0    0    0    0
 409    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  191    0    0    7    0    0    0    0    0    0    0    0    0    0
 410    0    0    0    0    0    6    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  208    0    0    7    0    0    0    0    0    0    0    0    0    0
 411    0    0    0    0    0    5    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  197    0    0   10    0    0    0    0    0    0    0    0    0    0
 412    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0  175    0    0    7    0    0    0    0    0    0    0    0    0    0
 413    0    0    0    0    0    2    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  177    0    0    6    0    0    0    0    0    0    0    0    0    0
 414    0    0    0    0    0    7    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  183    0    0    9    0    0    0    0    0    0    0    0    0    0
 415    0    0    0    0    0    4    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  158    0    0   10    0    0    0    0    0    0    0    0    0    0
 416    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  158    0    0   16    0    0    0    0    0    0    0    0    0    0
 417    0    0    0    0    0    1    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  182    0    0    5    0    0    0    0    0    0    0    0    0    0
 418    0    0    0    0    0    3    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  151    0    0    6    0    0    0    0    0    0    0    0    0    0
 419    0    0    0    0    0    5    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  181    0    0    7    0    0    0    0    0    0    0    0    0    0
 420    0    0    0    0    0    3    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  155    0    0    7    0    0    0    0    0    0    0    0    0    0
 421    0    0    0    0    0    1    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0  142    0    0    6    0    0    0    0    0    0    0    0    0    0
 422    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  153    0    0   10    0    0    0    0    0    0    0    0    0    0
 423    0    0    0    0    0    1    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  126    0    0    5    0    0    0    0    0    0    0    0    0    0
 424    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  137    0    0    4    0    0    0    0    0    0    0    0    0    0
 425    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  151    0    0    9    0    0    0    0    0    0    0    0    0    0
 426    0    0    0    0    0    2    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  124    0    0    3    0    0    0    0    0    0    0    0    0    0
 427    0    0    0    0    0    1    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  119    0    0    2    0    0    0    0    0    0    0    0    0    0
 428    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  108    0    0    5    0    0    0    0    0    0    0    0    0    0
 429    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0  100    0    0    5    0    0    0    0    0    0    0    0    0    0
 430    0    0    0    0    0    1    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  108    0    0    5    0    0    0    0    0    0    0    0    0    0
 431    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  102    0    0    3    0    0    0    0    0    0    0    0    0    0
 432    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   90    0    0    5    0    0    0    0    0    0    0    0    0    0
 433    0    0    0    0    0    3    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   82    0    0    3    0    0    0    0    0    0    0    0    0    0
 434    0    0    0    0    0    1    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   88    0    0    4    0    0    0    0    0    0    0    0    0    0
 435    0    0    0    0    0    2    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   86    0    0    5    0    0    0    0    0    0    0    0    0    0
 436    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   93    0    0    2    0    0    0    0    0    0    0    0    0    0
 437    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   70    0    0    1    0    0    0    0    0    0    0    0    0    0
 438    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   62    0    0    4    0    0    0    0    0    0    0    0    0    0
 439    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   66    0    0    2    0    0    0    0    0    0    0    0    0    0
 440    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   67    0    0    0    0    0    0    0    0    0    0    0    0    0
 441    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   77    0    0    0    0    0    0    0    0    0    0    0    0    0
 442    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   72    0    0    1    0    0    0    0    0    0    0    0    0    0
 443    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   48    0    0    3    0    0    0    0    0    0    0    0    0    0
 444    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   54    0    0    2    0    0    0    0    0    0    0    0    0    0
 445    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   60    0    0    1    0    0    0    0    0    0    0    0    0    0
 446    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   59    0    0    0    0    0    0    0    0    0    0    0    0    0
 447    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   60    0    0    1    0    0    0    0    0    0    0    0    0    0
 448    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   52    0    0    2    0    0    0    0    0    0    0    0    0    0
 449    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   48    0    0    0    0    0    0    0    0    0    0    0    0    0
 450    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   38    0    0    1    0    0    0    0    0    0    0    0    0    0
 451    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   48    0    0    2    0    0    0    0    0    0    0    0    0    0
 452    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   29    0    0    1    0    0    0    0    0    0    0    0    0    0
 453    0    0    0    0    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0   27    0    0    2    0    0    0    0    0    0    0    0    0    0
 454    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   28    0    0    2    0    0    0    0    0    0    0    0    0    0
 455    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   26    0    0    2    0    0    0    0    0    0    0    0    0    0
 456    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   25    0    0    0    0    0    0    0    0    0    0    0    0    0
 457    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   29    0    0    0    0    0    0    0    0    0    0    0    0    0
 458    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   35    0    0    0    0    0    0    0    0    0    0    0    0    0
 459    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   30    0    0    2    0    0    0    0    0    0    0    0    0    0
 460    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   34    0    0    0    0    0    0    0    0    0    0    0    0    0
 461    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   35    0    0    1    0    0    0    0    0    0    0    0    0    0
 462    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   23    0    0    0    0    0    0    0    0    0    0    0    0    0
 463    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   27    0    0    1    0    0    0    0    0    0    0    0    0    0
 464    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   29    0    0    1    0    0    0    0    0    0    0    0    0    0
 465    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   27    0    0    0    0    0    0    0    0    0    0    0    0    0
 466    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   21    0    0    2    0    0    0    0    0    0    0    0    0    0
 467    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   26    0    0    1    0    0    0    0    0    0    0    0    0    0
 468    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   25    0    0    0    0    0    0    0    0    0    0    0    0    0
 469    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   25    0    0    0    0    0    0    0    0    0    0    0    0    0
 470    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   35    0    0    2    0    0    0    0    0    0    0    0    0    0
 471    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0   19    0    0    2    0    0    0    0    0    0    0    0    0    0
 472    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   15    0    0    5    0    0    0    0    0    0    0    0    0    0
 473    0    0    0    0    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   28    0    0    1    0    0    0    0    0    0    0    0    0    0
 474    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   19    0    0    2    0    0    0    0    0    0    0    0    0    0
 475    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   17    0    0    1    0    0    0    0    0    0    0    0    0    0
 476    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   15    0    0    0    0    0    0    0    0    0    0    0    0    0
 477    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   16    0    0    0    0    0    0    0    0    0    0    0    0    0
 478    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   15    0    0    3    0    0    0    0    0    0    0    0    0    0
 479    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   13    0    0    0    0    0    0    0    0    0    0    0    0    0
 480    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   16    0    0    1    0    0    0    0    0    0    0    0    0    0
 481    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    9    0    0    0    0    0    0    0    0    0    0    0    0    0
 482    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0   10    0    0    0    0    0    0    0    0    0    0    0    0    0
 483    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   13    0    0    0    0    0    0    0    0    0    0    0    0    0
 484    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0   13    0    0    0    0    0    0    0    0    0    0    0    0    0
 485    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   13    0    0    2    0    0    0    0    0    0    0    0    0    0
 486    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    6    0    0    1    0    0    0    0    0    0    0    0    0    0
 487    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    7    0    0    0    0    0    0    0    0    0    0    0    0    0
 488    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   11    0    0    0    0    0    0    0    0    0    0    0    0    0
 489    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    9    0    0    0    0    0    0    0    0    0    0    0    0    0
 490    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   11    0    0    0    0    0    0    0    0    0    0    0    0    0
 491    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    8    0    0    1    0    0    0    0    0    0    0    0    0    0
 492    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0
 493    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    8    0    0    0    0    0    0    0    0    0    0    0    0    0
 494    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    8    0    0    0    0    0    0    0    0    0    0    0    0    0
 495    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    8    0    0    0    0    0    0    0    0    0    0    0    0    0
 496    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0   11    0    0    0    0    0    0    0    0    0    0    0    0    0
 497    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    0    0    0
 498    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    9    0    0    0    0    0    0    0    0    0    0    0    0    0
 499    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 500    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 501    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    6    0    0    0    0    0    0    0    0    0    0    0    0    0
 502    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0
 503    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 504    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    9    0    0    0    0    0    0    0    0    0    0    0    0    0
 505    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 506    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 507    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 508    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0
 509    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 510    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 511    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0
 512    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0
 513    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 514    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0
 515    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 516    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 517    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 518    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 519    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 520    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 521    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 522    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 523    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 524    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0
 525    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0
 526    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 527    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 528    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 529    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0
 530    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 531    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 532    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 533    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 534    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    8    0    0    0    0    0    0    0    0    0    0    0    0    0
 535    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 536    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 537    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 538    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0
 539    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 540    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 541    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 542    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0
 543    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    5    0    0    0    0    0    0    0    0    0    0    0    0    0
 544    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 545    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 546    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 547    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 548    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 549    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 550    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 551    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 552    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 553    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 554    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 555    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 556    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 557    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0
 558    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 559    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 560    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0
 561    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 562    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 563    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0
 564    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 565    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 566    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0
 567    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0
 568    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 569    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 570    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0
 571    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0
 572    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 573    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 574    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 575    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 576    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 577    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 578    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 579    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 580    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 581    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 582    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 583    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 584    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 585    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 586    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 587    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 588    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 589    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 590    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 591    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 592    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 593    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 594    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 595    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 596    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 597    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 598    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 599    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 600    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 601    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 602    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 603    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 604    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 605    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 606    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 607    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 608    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 609    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 610    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 611    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 612    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 613    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 614    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 615    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 616    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 617    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 618    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 619    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 620    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 621    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 622    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 623    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 624    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 625    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 626    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 627    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 628    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 629    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 630    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 631    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 632    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 633    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 634    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 635    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 636    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 637    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 638    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 639    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 640    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 641    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 642    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 643    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 644    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 645    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 646    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 647    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 648    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 649    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 650    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 651    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 652    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 653    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 654    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 655    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 656    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 657    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 658    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 659    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 660    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 661    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 662    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 663    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 664    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 665    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 666    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 667    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 668    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 669    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 670    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 671    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 672    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 673    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 674    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 675    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 676    0    0    0    0    0    0    0    0    0    4    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 677    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 678    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 679    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 680    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 681    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 682    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 683    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 684    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 685    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 686    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 687    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 688    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 689    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 690    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 691    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 692    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 693    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 694    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 695    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 696    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 697    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 698    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 699    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 700    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 701    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 702    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 703    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 704    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 705    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 706    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 707    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 708    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 709    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 710    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 711    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 712    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 713    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 714    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 715    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 716    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 717    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 718    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 719    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 720    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 721    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 722    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 723    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 724    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 725    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 726    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 727    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 728    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 729    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 730    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 731    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 732    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 733    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 734    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 735    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 736    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 737    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 738    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 739    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 740    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 741    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 742    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 743    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 744    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 745    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 746    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 747    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 748    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 749    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 750    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 751    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 752    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 753    0    0    0    0    0    0    0    0    0    3    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 754    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 755    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 756    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 757    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 758    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 759    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 760    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 761    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 762    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 763    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 764    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 765    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 766    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 767    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 768    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 769    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 770    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 771    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 772    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 773    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 774    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 775    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 776    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 777    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 778    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 779    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 780    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 781    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 782    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 783    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 784    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 785    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 786    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 787    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 788    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 789    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 790    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 791    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 792    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 793    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 794    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 795    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 796    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 797    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 798    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 799    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 800    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 801    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 802    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 803    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 804    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 805    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 806    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 807    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 808    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 809    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 810    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 811    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 812    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 813    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 814    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 815    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 816    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 817    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 818    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 819    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 820    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 821    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 822    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 823    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 824    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 825    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 826    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 827    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 828    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 829    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 830    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 831    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 832    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 833    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 834    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 835    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 836    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 837    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 838    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 839    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 840    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 841    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 842    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 843    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 844    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 845    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 846    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 847    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 848    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 849    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 850    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 851    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 852    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 853    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
 854    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

